Symbols of One-Loop Integrals From Mixed Tate Motives

We use a result on mixed Tate motives due to Goncharov (arXiv:alg-geom/9601021) to show that the symbol of an arbitrary one-loop 2m-gon integral in 2m dimensions may be read off directly from its Feynman parameterization. The algorithm proceeds via recursion in m seeded by the well-known box integrals in four dimensions. As a simple application of this method we write down the symbol of a three-mass hexagon integral in six dimensions.

==> anc/symbol3m.m <==
(* Symbol of the 3-mass hexagon in six dimensions,
   with external kinematics restricted to four dimensions.
   The faces touching the hexagon are (x1,x2,x4,x5,x7,x8).

 ab[i, j, k, l] denotes the momentum twistor angle bracket <ijkl>

 and is denotes an intersection, defined by

 is[a1_, a2_, {b1_, b2_, b3_}, {b4_, b5_, b6_}] :>
 ab[a1, b1, b2, b3] ab[a2, b4, b5, b6] - ab[a2, b1, b2, b3] ab[a1, b4, b5, b6]
*)

S = tensor[ab[1, 2, 4, 5], ab[1, 2, 7, 8], ab[1, 2, 3, 8]] - 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 7, 8], ab[1, 2, 5, 8]] + 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 7, 8], ab[2, 5, 7, 8]] - 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 7, 8], ab[2, 7, 8, 9]] + 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 7, 8], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 8, 9], ab[1, 2, 3, 8]] + 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 8, 9], ab[1, 2, 5, 8]] - 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 8, 9], ab[2, 5, 8, 9]] + 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 8, 9], ab[2, 7, 8, 9]] - 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 8, 9], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 4, 5], ab[1, 2, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 4, 5], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], ab[2, 5, 7, 8]] - 
     tensor[ab[1, 2, 4, 5], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], ab[2, 5, 8, 9]] - 
     tensor[ab[1, 2, 4, 5], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 4, 5], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 7, 8], ab[2, 4, 5, 8]] + 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 7, 8], ab[2, 5, 7, 8]] + 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 7, 8], ab[4, 5, 6, 8]] - 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 7, 8], ab[5, 7, 8, 9]] + 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 7, 8], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 8, 9], ab[2, 4, 5, 8]] - 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 8, 9], ab[2, 5, 8, 9]] - 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 8, 9], ab[4, 5, 6, 8]] + 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 8, 9], ab[5, 7, 8, 9]] - 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 8, 9], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 4, 5], ab[4, 5, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[1, 2, 3, 5]] - 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 4, 5, 6]] + 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 4, 5, 8]] - 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 5, 7, 8]] + 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], 
      is[4, 5, {1, 2, 3}, {7, 8, 9}]] + tensor[ab[1, 2, 4, 5], 
      is[1, 3, {2, 4, 5}, {2, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[1, 2, 3, 5]] + 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[1, 2, 3, 8]] + 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 4, 5, 6]] - 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 4, 5, 8]] + 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 5, 8, 9]] - 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 7, 8, 9]] + 
     tensor[ab[1, 2, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], 
      is[4, 5, {1, 2, 3}, {7, 8, 9}]] - tensor[ab[1, 2, 4, 5], 
      is[1, 3, {2, 4, 5}, {2, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[1, 2, 3, 5]] + 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[1, 2, 5, 8]] + 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[2, 4, 5, 6]] - 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[2, 5, 7, 8]] - 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 7, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[1, 2, 4, 5], 
      is[4, 6, {1, 2, 5}, {5, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[1, 2, 3, 5]] - 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[1, 2, 5, 8]] - 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[2, 4, 5, 6]] + 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[2, 5, 8, 9]] + 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[4, 5, 6, 8]] - 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[5, 7, 8, 9]] + 
     tensor[ab[1, 2, 4, 5], is[4, 6, {1, 2, 5}, {5, 8, 9}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[1, 2, 4, 5], 
      is[4, 6, {1, 2, 5}, {5, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 7, 8], ab[1, 2, 3, 8]] + 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 7, 8], ab[1, 2, 5, 8]] - 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 7, 8], ab[2, 5, 7, 8]] + 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 7, 8], ab[2, 7, 8, 9]] - 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 7, 8], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 8, 9], ab[1, 2, 3, 8]] - 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 8, 9], ab[1, 2, 5, 8]] + 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 8, 9], ab[2, 5, 8, 9]] - 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 8, 9], ab[2, 7, 8, 9]] + 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 8, 9], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 5, 6], ab[1, 2, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 5, 6], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], ab[2, 5, 7, 8]] + 
     tensor[ab[1, 2, 5, 6], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], ab[2, 5, 8, 9]] + 
     tensor[ab[1, 2, 5, 6], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 5, 6], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 7, 8], ab[2, 5, 6, 8]] - 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 7, 8], ab[2, 5, 7, 8]] - 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 7, 8], ab[4, 5, 6, 8]] + 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 7, 8], ab[5, 7, 8, 9]] - 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 7, 8], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 8, 9], ab[2, 5, 6, 8]] + 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 8, 9], ab[2, 5, 8, 9]] + 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 8, 9], ab[4, 5, 6, 8]] - 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 8, 9], ab[5, 7, 8, 9]] + 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 8, 9], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 5, 6], ab[5, 6, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[1, 2, 3, 5]] + 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 4, 5, 6]] - 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 5, 6, 8]] + 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 5, 7, 8]] - 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], 
      is[5, 6, {1, 2, 3}, {7, 8, 9}]] - tensor[ab[1, 2, 5, 6], 
      is[1, 3, {2, 5, 6}, {2, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[1, 2, 3, 5]] - 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[1, 2, 3, 8]] - 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 4, 5, 6]] + 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 5, 6, 8]] - 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 5, 8, 9]] + 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 7, 8, 9]] - 
     tensor[ab[1, 2, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], 
      is[5, 6, {1, 2, 3}, {7, 8, 9}]] + tensor[ab[1, 2, 5, 6], 
      is[1, 3, {2, 5, 6}, {2, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[1, 2, 3, 5]] - 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[1, 2, 5, 8]] - 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[2, 4, 5, 6]] + 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[2, 5, 7, 8]] + 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 7, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[1, 2, 5, 6], 
      is[4, 6, {1, 2, 5}, {5, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[1, 2, 3, 5]] + 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[1, 2, 5, 8]] + 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[2, 4, 5, 6]] - 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[2, 5, 8, 9]] - 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[4, 5, 6, 8]] + 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[5, 7, 8, 9]] - 
     tensor[ab[1, 2, 5, 6], is[4, 6, {1, 2, 5}, {5, 8, 9}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[1, 2, 5, 6], 
      is[4, 6, {1, 2, 5}, {5, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 4, 5], ab[1, 2, 3, 5]] - 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 4, 5], ab[1, 2, 5, 8]] - 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 4, 5], ab[2, 4, 5, 6]] + 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 4, 5], ab[2, 4, 5, 8]] + 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 4, 5], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 4, 5], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 5, 6], ab[1, 2, 3, 5]] + 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 5, 6], ab[1, 2, 5, 8]] + 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 5, 6], ab[2, 4, 5, 6]] - 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 5, 6], ab[2, 5, 6, 8]] - 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 5, 6], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 7, 8], ab[1, 2, 5, 6], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 7, 8], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], ab[2, 4, 5, 8]] - 
     tensor[ab[1, 2, 7, 8], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], ab[2, 5, 6, 8]] - 
     tensor[ab[1, 2, 7, 8], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 7, 8], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 7, 8], ab[4, 5, 7, 8], ab[2, 4, 5, 8]] - 
     tensor[ab[1, 2, 7, 8], ab[4, 5, 7, 8], ab[2, 5, 7, 8]] - 
     tensor[ab[1, 2, 7, 8], ab[4, 5, 7, 8], ab[4, 5, 6, 8]] + 
     tensor[ab[1, 2, 7, 8], ab[4, 5, 7, 8], ab[5, 7, 8, 9]] - 
     tensor[ab[1, 2, 7, 8], ab[4, 5, 7, 8], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 7, 8], ab[4, 5, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 7, 8], ab[5, 6, 7, 8], ab[2, 5, 6, 8]] + 
     tensor[ab[1, 2, 7, 8], ab[5, 6, 7, 8], ab[2, 5, 7, 8]] + 
     tensor[ab[1, 2, 7, 8], ab[5, 6, 7, 8], ab[4, 5, 6, 8]] - 
     tensor[ab[1, 2, 7, 8], ab[5, 6, 7, 8], ab[5, 7, 8, 9]] + 
     tensor[ab[1, 2, 7, 8], ab[5, 6, 7, 8], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 7, 8], ab[5, 6, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[1, 2, 3, 5]] + 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 4, 5, 6]] - 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 4, 5, 8]] + 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 5, 7, 8]] - 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], 
      is[4, 5, {1, 2, 3}, {7, 8, 9}]] - tensor[ab[1, 2, 7, 8], 
      is[1, 3, {2, 4, 5}, {2, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[1, 2, 3, 5]] - 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 4, 5, 6]] + 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 5, 6, 8]] - 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 5, 7, 8]] + 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[1, 2, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], 
      is[5, 6, {1, 2, 3}, {7, 8, 9}]] + tensor[ab[1, 2, 7, 8], 
      is[1, 3, {2, 5, 6}, {2, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[1, 2, 5, 8]] - 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[2, 4, 5, 8]] + 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[1, 2, 7, 8], 
      is[7, 9, {1, 2, 8}, {4, 5, 8}], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[1, 2, 5, 8]] + 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[2, 5, 6, 8]] - 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[1, 2, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[1, 2, 7, 8], 
      is[7, 9, {1, 2, 8}, {5, 6, 8}], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 4, 5], ab[1, 2, 3, 5]] + 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 4, 5], ab[1, 2, 5, 8]] + 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 4, 5], ab[2, 4, 5, 6]] - 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 4, 5], ab[2, 4, 5, 8]] - 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 4, 5], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 4, 5], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 5, 6], ab[1, 2, 3, 5]] - 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 5, 6], ab[1, 2, 5, 8]] - 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 5, 6], ab[2, 4, 5, 6]] + 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 5, 6], ab[2, 5, 6, 8]] + 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 5, 6], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 8, 9], ab[1, 2, 5, 6], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 8, 9], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], ab[2, 4, 5, 8]] + 
     tensor[ab[1, 2, 8, 9], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], ab[2, 5, 6, 8]] + 
     tensor[ab[1, 2, 8, 9], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 8, 9], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 8, 9], ab[4, 5, 8, 9], ab[2, 4, 5, 8]] + 
     tensor[ab[1, 2, 8, 9], ab[4, 5, 8, 9], ab[2, 5, 8, 9]] + 
     tensor[ab[1, 2, 8, 9], ab[4, 5, 8, 9], ab[4, 5, 6, 8]] - 
     tensor[ab[1, 2, 8, 9], ab[4, 5, 8, 9], ab[5, 7, 8, 9]] + 
     tensor[ab[1, 2, 8, 9], ab[4, 5, 8, 9], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 8, 9], ab[4, 5, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 8, 9], ab[5, 6, 8, 9], ab[2, 5, 6, 8]] - 
     tensor[ab[1, 2, 8, 9], ab[5, 6, 8, 9], ab[2, 5, 8, 9]] - 
     tensor[ab[1, 2, 8, 9], ab[5, 6, 8, 9], ab[4, 5, 6, 8]] + 
     tensor[ab[1, 2, 8, 9], ab[5, 6, 8, 9], ab[5, 7, 8, 9]] - 
     tensor[ab[1, 2, 8, 9], ab[5, 6, 8, 9], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[1, 2, 8, 9], ab[5, 6, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[1, 2, 3, 5]] - 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[1, 2, 3, 8]] - 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 4, 5, 6]] + 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 4, 5, 8]] - 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 5, 8, 9]] + 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 7, 8, 9]] - 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], 
      is[4, 5, {1, 2, 3}, {7, 8, 9}]] + tensor[ab[1, 2, 8, 9], 
      is[1, 3, {2, 4, 5}, {2, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[1, 2, 3, 5]] + 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[1, 2, 3, 8]] + 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 4, 5, 6]] - 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 5, 6, 8]] + 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 5, 8, 9]] - 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 7, 8, 9]] + 
     tensor[ab[1, 2, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], 
      is[5, 6, {1, 2, 3}, {7, 8, 9}]] - tensor[ab[1, 2, 8, 9], 
      is[1, 3, {2, 5, 6}, {2, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[1, 2, 5, 8]] + 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[2, 4, 5, 8]] - 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[1, 2, 8, 9], 
      is[7, 9, {1, 2, 8}, {4, 5, 8}], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[1, 2, 5, 8]] - 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[2, 5, 6, 8]] + 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[1, 2, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[1, 2, 8, 9], 
      is[7, 9, {1, 2, 8}, {5, 6, 8}], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 4, 5], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], ab[2, 5, 7, 8]] + 
     tensor[ab[2, 3, 4, 5], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], ab[2, 5, 8, 9]] + 
     tensor[ab[2, 3, 4, 5], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 4, 5], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 7, 8], ab[1, 2, 3, 8]] + 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 7, 8], ab[2, 3, 5, 8]] - 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 7, 8], ab[2, 5, 7, 8]] + 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 7, 8], ab[2, 7, 8, 9]] - 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 7, 8], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 8, 9], ab[1, 2, 3, 8]] - 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 8, 9], ab[2, 3, 5, 8]] + 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 8, 9], ab[2, 5, 8, 9]] - 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 8, 9], ab[2, 7, 8, 9]] + 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 8, 9], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 4, 5], ab[2, 3, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 7, 8], ab[2, 4, 5, 8]] - 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 7, 8], ab[2, 5, 7, 8]] - 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 7, 8], ab[4, 5, 6, 8]] + 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 7, 8], ab[5, 7, 8, 9]] - 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 7, 8], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 8, 9], ab[2, 4, 5, 8]] + 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 8, 9], ab[2, 5, 8, 9]] + 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 8, 9], ab[4, 5, 6, 8]] - 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 8, 9], ab[5, 7, 8, 9]] + 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 8, 9], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 4, 5], ab[4, 5, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[1, 2, 3, 5]] + 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 4, 5, 6]] - 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 4, 5, 8]] + 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 5, 7, 8]] - 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 7, 8}], 
      is[4, 5, {1, 2, 3}, {7, 8, 9}]] - tensor[ab[2, 3, 4, 5], 
      is[1, 3, {2, 4, 5}, {2, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[1, 2, 3, 5]] - 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[1, 2, 3, 8]] - 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 4, 5, 6]] + 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 4, 5, 8]] - 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 5, 8, 9]] + 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 7, 8, 9]] - 
     tensor[ab[2, 3, 4, 5], is[1, 3, {2, 4, 5}, {2, 8, 9}], 
      is[4, 5, {1, 2, 3}, {7, 8, 9}]] + tensor[ab[2, 3, 4, 5], 
      is[1, 3, {2, 4, 5}, {2, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[1, 2, 3, 5]] - 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 3, 5, 8]] - 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 4, 5, 6]] + 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 5, 7, 8]] + 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 7, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[2, 3, 4, 5], 
      is[4, 6, {2, 3, 5}, {5, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[1, 2, 3, 5]] + 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 3, 5, 8]] + 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 4, 5, 6]] - 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 5, 8, 9]] - 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[4, 5, 6, 8]] + 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[5, 7, 8, 9]] - 
     tensor[ab[2, 3, 4, 5], is[4, 6, {2, 3, 5}, {5, 8, 9}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[2, 3, 4, 5], 
      is[4, 6, {2, 3, 5}, {5, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 5, 6], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], ab[2, 5, 7, 8]] - 
     tensor[ab[2, 3, 5, 6], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], ab[2, 5, 8, 9]] - 
     tensor[ab[2, 3, 5, 6], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 5, 6], -(ab[1, 2, 5, 6]*ab[2, 3, 4, 5]) + 
       ab[1, 2, 4, 5]*ab[2, 3, 5, 6], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 7, 8], ab[1, 2, 3, 8]] - 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 7, 8], ab[2, 3, 5, 8]] + 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 7, 8], ab[2, 5, 7, 8]] - 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 7, 8], ab[2, 7, 8, 9]] + 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 7, 8], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 8, 9], ab[1, 2, 3, 8]] + 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 8, 9], ab[2, 3, 5, 8]] - 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 8, 9], ab[2, 5, 8, 9]] + 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 8, 9], ab[2, 7, 8, 9]] - 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 8, 9], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 5, 6], ab[2, 3, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 7, 8], ab[2, 5, 6, 8]] + 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 7, 8], ab[2, 5, 7, 8]] + 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 7, 8], ab[4, 5, 6, 8]] - 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 7, 8], ab[5, 7, 8, 9]] + 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 7, 8], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 8, 9], ab[2, 5, 6, 8]] - 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 8, 9], ab[2, 5, 8, 9]] - 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 8, 9], ab[4, 5, 6, 8]] + 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 8, 9], ab[5, 7, 8, 9]] - 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 8, 9], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 5, 6], ab[5, 6, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[1, 2, 3, 5]] - 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 4, 5, 6]] + 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 5, 6, 8]] - 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 5, 7, 8]] + 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 7, 8}], 
      is[5, 6, {1, 2, 3}, {7, 8, 9}]] + tensor[ab[2, 3, 5, 6], 
      is[1, 3, {2, 5, 6}, {2, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[1, 2, 3, 5]] + 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[1, 2, 3, 8]] + 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 4, 5, 6]] - 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 5, 6, 8]] + 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 5, 8, 9]] - 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 7, 8, 9]] + 
     tensor[ab[2, 3, 5, 6], is[1, 3, {2, 5, 6}, {2, 8, 9}], 
      is[5, 6, {1, 2, 3}, {7, 8, 9}]] - tensor[ab[2, 3, 5, 6], 
      is[1, 3, {2, 5, 6}, {2, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[1, 2, 3, 5]] + 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 3, 5, 8]] + 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 4, 5, 6]] - 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 5, 7, 8]] - 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 7, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[2, 3, 5, 6], 
      is[4, 6, {2, 3, 5}, {5, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[1, 2, 3, 5]] - 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 3, 5, 8]] - 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 4, 5, 6]] + 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 5, 8, 9]] + 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[4, 5, 6, 8]] - 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[5, 7, 8, 9]] + 
     tensor[ab[2, 3, 5, 6], is[4, 6, {2, 3, 5}, {5, 8, 9}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[2, 3, 5, 6], 
      is[4, 6, {2, 3, 5}, {5, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 4, 5], ab[1, 2, 3, 5]] + 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 4, 5], ab[2, 3, 5, 8]] + 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 4, 5], ab[2, 4, 5, 6]] - 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 4, 5], ab[2, 4, 5, 8]] - 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 4, 5], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 4, 5], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 5, 6], ab[1, 2, 3, 5]] - 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 5, 6], ab[2, 3, 5, 8]] - 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 5, 6], ab[2, 4, 5, 6]] + 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 5, 6], ab[2, 5, 6, 8]] + 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 5, 6], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 7, 8], ab[2, 3, 5, 6], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 7, 8], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], ab[2, 4, 5, 8]] + 
     tensor[ab[2, 3, 7, 8], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], ab[2, 5, 6, 8]] + 
     tensor[ab[2, 3, 7, 8], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 7, 8], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 7, 8], ab[4, 5, 7, 8], ab[2, 4, 5, 8]] + 
     tensor[ab[2, 3, 7, 8], ab[4, 5, 7, 8], ab[2, 5, 7, 8]] + 
     tensor[ab[2, 3, 7, 8], ab[4, 5, 7, 8], ab[4, 5, 6, 8]] - 
     tensor[ab[2, 3, 7, 8], ab[4, 5, 7, 8], ab[5, 7, 8, 9]] + 
     tensor[ab[2, 3, 7, 8], ab[4, 5, 7, 8], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 7, 8], ab[4, 5, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 7, 8], ab[5, 6, 7, 8], ab[2, 5, 6, 8]] - 
     tensor[ab[2, 3, 7, 8], ab[5, 6, 7, 8], ab[2, 5, 7, 8]] - 
     tensor[ab[2, 3, 7, 8], ab[5, 6, 7, 8], ab[4, 5, 6, 8]] + 
     tensor[ab[2, 3, 7, 8], ab[5, 6, 7, 8], ab[5, 7, 8, 9]] - 
     tensor[ab[2, 3, 7, 8], ab[5, 6, 7, 8], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 7, 8], ab[5, 6, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[1, 2, 3, 5]] - 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 4, 5, 6]] + 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 4, 5, 8]] - 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 5, 7, 8]] + 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 4, 5}, {2, 7, 8}], 
      is[4, 5, {1, 2, 3}, {7, 8, 9}]] + tensor[ab[2, 3, 7, 8], 
      is[1, 3, {2, 4, 5}, {2, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[1, 2, 3, 5]] + 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 4, 5, 6]] - 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 5, 6, 8]] + 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 5, 7, 8]] - 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[2, 3, 7, 8], is[1, 3, {2, 5, 6}, {2, 7, 8}], 
      is[5, 6, {1, 2, 3}, {7, 8, 9}]] - tensor[ab[2, 3, 7, 8], 
      is[1, 3, {2, 5, 6}, {2, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 3, 5, 8]] + 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 4, 5, 8]] - 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[2, 3, 7, 8], 
      is[7, 9, {2, 3, 8}, {4, 5, 8}], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 3, 5, 8]] - 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 5, 6, 8]] + 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[2, 3, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[2, 3, 7, 8], 
      is[7, 9, {2, 3, 8}, {5, 6, 8}], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 4, 5], ab[1, 2, 3, 5]] - 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 4, 5], ab[2, 3, 5, 8]] - 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 4, 5], ab[2, 4, 5, 6]] + 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 4, 5], ab[2, 4, 5, 8]] + 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 4, 5], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 4, 5], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 5, 6], ab[1, 2, 3, 5]] + 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 5, 6], ab[2, 3, 5, 8]] + 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 5, 6], ab[2, 4, 5, 6]] - 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 5, 6], ab[2, 5, 6, 8]] - 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 5, 6], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 8, 9], ab[2, 3, 5, 6], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 8, 9], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], ab[2, 4, 5, 8]] - 
     tensor[ab[2, 3, 8, 9], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], ab[2, 5, 6, 8]] - 
     tensor[ab[2, 3, 8, 9], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 8, 9], -(ab[1, 2, 8, 9]*ab[2, 3, 7, 8]) + 
       ab[1, 2, 7, 8]*ab[2, 3, 8, 9], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 8, 9], ab[4, 5, 8, 9], ab[2, 4, 5, 8]] - 
     tensor[ab[2, 3, 8, 9], ab[4, 5, 8, 9], ab[2, 5, 8, 9]] - 
     tensor[ab[2, 3, 8, 9], ab[4, 5, 8, 9], ab[4, 5, 6, 8]] + 
     tensor[ab[2, 3, 8, 9], ab[4, 5, 8, 9], ab[5, 7, 8, 9]] - 
     tensor[ab[2, 3, 8, 9], ab[4, 5, 8, 9], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 8, 9], ab[4, 5, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 8, 9], ab[5, 6, 8, 9], ab[2, 5, 6, 8]] + 
     tensor[ab[2, 3, 8, 9], ab[5, 6, 8, 9], ab[2, 5, 8, 9]] + 
     tensor[ab[2, 3, 8, 9], ab[5, 6, 8, 9], ab[4, 5, 6, 8]] - 
     tensor[ab[2, 3, 8, 9], ab[5, 6, 8, 9], ab[5, 7, 8, 9]] + 
     tensor[ab[2, 3, 8, 9], ab[5, 6, 8, 9], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[2, 3, 8, 9], ab[5, 6, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[1, 2, 3, 5]] + 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[1, 2, 3, 8]] + 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 4, 5, 6]] - 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 4, 5, 8]] + 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 5, 8, 9]] - 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], ab[2, 7, 8, 9]] + 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 4, 5}, {2, 8, 9}], 
      is[4, 5, {1, 2, 3}, {7, 8, 9}]] - tensor[ab[2, 3, 8, 9], 
      is[1, 3, {2, 4, 5}, {2, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[1, 2, 3, 5]] - 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[1, 2, 3, 8]] - 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 4, 5, 6]] + 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 5, 6, 8]] - 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 5, 8, 9]] + 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], ab[2, 7, 8, 9]] - 
     tensor[ab[2, 3, 8, 9], is[1, 3, {2, 5, 6}, {2, 8, 9}], 
      is[5, 6, {1, 2, 3}, {7, 8, 9}]] + tensor[ab[2, 3, 8, 9], 
      is[1, 3, {2, 5, 6}, {2, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 3, 5, 8]] - 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 4, 5, 8]] + 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[2, 3, 8, 9], 
      is[7, 9, {2, 3, 8}, {4, 5, 8}], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 3, 5, 8]] + 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 5, 6, 8]] - 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[2, 3, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[2, 3, 8, 9], 
      is[7, 9, {2, 3, 8}, {5, 6, 8}], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 4, 5], ab[1, 2, 3, 5]] + 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 4, 5], ab[1, 2, 5, 8]] + 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 4, 5], ab[2, 4, 5, 6]] - 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 4, 5], ab[2, 4, 5, 8]] - 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 4, 5], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 4, 5], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 7, 8], ab[1, 2, 3, 8]] + 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 7, 8], ab[1, 2, 5, 8]] - 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 7, 8], ab[2, 5, 7, 8]] + 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 7, 8], ab[2, 7, 8, 9]] - 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 7, 8], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 7, 8], ab[1, 2, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 4, 5], ab[1, 2, 3, 5]] - 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 4, 5], ab[2, 3, 5, 8]] - 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 4, 5], ab[2, 4, 5, 6]] + 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 4, 5], ab[2, 4, 5, 8]] + 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 4, 5], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 4, 5], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 7, 8], ab[1, 2, 3, 8]] - 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 7, 8], ab[2, 3, 5, 8]] + 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 7, 8], ab[2, 5, 7, 8]] - 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 7, 8], ab[2, 7, 8, 9]] + 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 7, 8], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 7, 8], ab[2, 3, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[4, 5, 7, 8], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], ab[1, 2, 5, 8]] - 
     tensor[ab[4, 5, 7, 8], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], ab[2, 3, 5, 8]] - 
     tensor[ab[4, 5, 7, 8], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 7, 8], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[1, 2, 3, 5]] - 
     tensor[ab[4, 5, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[1, 2, 5, 8]] - 
     tensor[ab[4, 5, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[2, 4, 5, 6]] + 
     tensor[ab[4, 5, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[2, 5, 7, 8]] + 
     tensor[ab[4, 5, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[4, 5, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[4, 5, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[4, 5, 7, 8], 
      is[4, 6, {1, 2, 5}, {5, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[4, 5, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[1, 2, 3, 5]] + 
     tensor[ab[4, 5, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 3, 5, 8]] + 
     tensor[ab[4, 5, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 4, 5, 6]] - 
     tensor[ab[4, 5, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 5, 7, 8]] - 
     tensor[ab[4, 5, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[4, 5, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[4, 5, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[4, 5, 7, 8], 
      is[4, 6, {2, 3, 5}, {5, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[4, 5, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[4, 5, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[1, 2, 5, 8]] + 
     tensor[ab[4, 5, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[2, 4, 5, 8]] - 
     tensor[ab[4, 5, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[4, 5, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[4, 5, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[4, 5, 7, 8], is[7, 9, {1, 2, 8}, {4, 5, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[4, 5, 7, 8], 
      is[7, 9, {1, 2, 8}, {4, 5, 8}], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[4, 5, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 3, 5, 8]] - 
     tensor[ab[4, 5, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 4, 5, 8]] + 
     tensor[ab[4, 5, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[4, 5, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[4, 5, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[4, 5, 7, 8], is[7, 9, {2, 3, 8}, {4, 5, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[4, 5, 7, 8], 
      is[7, 9, {2, 3, 8}, {4, 5, 8}], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 4, 5], ab[1, 2, 3, 5]] - 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 4, 5], ab[1, 2, 5, 8]] - 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 4, 5], ab[2, 4, 5, 6]] + 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 4, 5], ab[2, 4, 5, 8]] + 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 4, 5], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 4, 5], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 8, 9], ab[1, 2, 3, 8]] - 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 8, 9], ab[1, 2, 5, 8]] + 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 8, 9], ab[2, 5, 8, 9]] - 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 8, 9], ab[2, 7, 8, 9]] + 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 8, 9], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 8, 9], ab[1, 2, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 4, 5], ab[1, 2, 3, 5]] + 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 4, 5], ab[2, 3, 5, 8]] + 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 4, 5], ab[2, 4, 5, 6]] - 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 4, 5], ab[2, 4, 5, 8]] - 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 4, 5], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 4, 5], is[4, 5, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 8, 9], ab[1, 2, 3, 8]] + 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 8, 9], ab[2, 3, 5, 8]] - 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 8, 9], ab[2, 5, 8, 9]] + 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 8, 9], ab[2, 7, 8, 9]] - 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 8, 9], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 8, 9], ab[2, 3, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[4, 5, 8, 9], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], ab[1, 2, 5, 8]] + 
     tensor[ab[4, 5, 8, 9], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], ab[2, 3, 5, 8]] + 
     tensor[ab[4, 5, 8, 9], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 8, 9], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[4, 5, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[1, 2, 3, 5]] + 
     tensor[ab[4, 5, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[1, 2, 5, 8]] + 
     tensor[ab[4, 5, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[2, 4, 5, 6]] - 
     tensor[ab[4, 5, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[2, 5, 8, 9]] - 
     tensor[ab[4, 5, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[4, 5, 6, 8]] + 
     tensor[ab[4, 5, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[5, 7, 8, 9]] - 
     tensor[ab[4, 5, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[4, 5, 8, 9], 
      is[4, 6, {1, 2, 5}, {5, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[4, 5, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[1, 2, 3, 5]] - 
     tensor[ab[4, 5, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 3, 5, 8]] - 
     tensor[ab[4, 5, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 4, 5, 6]] + 
     tensor[ab[4, 5, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 5, 8, 9]] + 
     tensor[ab[4, 5, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[4, 5, 6, 8]] - 
     tensor[ab[4, 5, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[5, 7, 8, 9]] + 
     tensor[ab[4, 5, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[4, 5, 8, 9], 
      is[4, 6, {2, 3, 5}, {5, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[4, 5, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[4, 5, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[1, 2, 5, 8]] - 
     tensor[ab[4, 5, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[2, 4, 5, 8]] + 
     tensor[ab[4, 5, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[4, 5, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[4, 5, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[4, 5, 8, 9], is[7, 9, {1, 2, 8}, {4, 5, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[4, 5, 8, 9], 
      is[7, 9, {1, 2, 8}, {4, 5, 8}], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[4, 5, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[4, 5, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 3, 5, 8]] + 
     tensor[ab[4, 5, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 4, 5, 8]] - 
     tensor[ab[4, 5, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[4, 5, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[4, 5, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[4, 5, 8, 9], is[7, 9, {2, 3, 8}, {4, 5, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[4, 5, 8, 9], 
      is[7, 9, {2, 3, 8}, {4, 5, 8}], is[4, 5, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 5, 6], ab[1, 2, 3, 5]] - 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 5, 6], ab[1, 2, 5, 8]] - 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 5, 6], ab[2, 4, 5, 6]] + 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 5, 6], ab[2, 5, 6, 8]] + 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 5, 6], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 5, 6], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 7, 8], ab[1, 2, 3, 8]] - 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 7, 8], ab[1, 2, 5, 8]] + 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 7, 8], ab[2, 5, 7, 8]] - 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 7, 8], ab[2, 7, 8, 9]] + 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 7, 8], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 7, 8], ab[1, 2, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 5, 6], ab[1, 2, 3, 5]] + 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 5, 6], ab[2, 3, 5, 8]] + 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 5, 6], ab[2, 4, 5, 6]] - 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 5, 6], ab[2, 5, 6, 8]] - 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 5, 6], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 5, 6], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 7, 8], ab[1, 2, 3, 8]] + 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 7, 8], ab[2, 3, 5, 8]] - 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 7, 8], ab[2, 5, 7, 8]] + 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 7, 8], ab[2, 7, 8, 9]] - 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 7, 8], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 7, 8], ab[2, 3, 7, 8], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[5, 6, 7, 8], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], ab[1, 2, 5, 8]] + 
     tensor[ab[5, 6, 7, 8], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], ab[2, 3, 5, 8]] + 
     tensor[ab[5, 6, 7, 8], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], is[1, 2, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 7, 8], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[1, 2, 3, 5]] + 
     tensor[ab[5, 6, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[1, 2, 5, 8]] + 
     tensor[ab[5, 6, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[2, 4, 5, 6]] - 
     tensor[ab[5, 6, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[2, 5, 7, 8]] - 
     tensor[ab[5, 6, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[5, 6, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[5, 6, 7, 8], is[4, 6, {1, 2, 5}, {5, 7, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[5, 6, 7, 8], 
      is[4, 6, {1, 2, 5}, {5, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[5, 6, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[1, 2, 3, 5]] - 
     tensor[ab[5, 6, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 3, 5, 8]] - 
     tensor[ab[5, 6, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 4, 5, 6]] + 
     tensor[ab[5, 6, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[2, 5, 7, 8]] + 
     tensor[ab[5, 6, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[5, 6, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[5, 6, 7, 8], is[4, 6, {2, 3, 5}, {5, 7, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[5, 6, 7, 8], 
      is[4, 6, {2, 3, 5}, {5, 7, 8}], is[7, 8, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[5, 6, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[5, 6, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[1, 2, 5, 8]] - 
     tensor[ab[5, 6, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[2, 5, 6, 8]] + 
     tensor[ab[5, 6, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[5, 6, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[5, 6, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[5, 6, 7, 8], is[7, 9, {1, 2, 8}, {5, 6, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[5, 6, 7, 8], 
      is[7, 9, {1, 2, 8}, {5, 6, 8}], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[5, 6, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 3, 5, 8]] + 
     tensor[ab[5, 6, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 5, 6, 8]] - 
     tensor[ab[5, 6, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[5, 6, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[5, 6, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[5, 6, 7, 8], is[7, 9, {2, 3, 8}, {5, 6, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[5, 6, 7, 8], 
      is[7, 9, {2, 3, 8}, {5, 6, 8}], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 5, 6], ab[1, 2, 3, 5]] + 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 5, 6], ab[1, 2, 5, 8]] + 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 5, 6], ab[2, 4, 5, 6]] - 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 5, 6], ab[2, 5, 6, 8]] - 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 5, 6], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 5, 6], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 8, 9], ab[1, 2, 3, 8]] + 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 8, 9], ab[1, 2, 5, 8]] - 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 8, 9], ab[2, 5, 8, 9]] + 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 8, 9], ab[2, 7, 8, 9]] - 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 8, 9], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 8, 9], ab[1, 2, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 5, 6], ab[1, 2, 3, 5]] - 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 5, 6], ab[2, 3, 5, 8]] - 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 5, 6], ab[2, 4, 5, 6]] + 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 5, 6], ab[2, 5, 6, 8]] + 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 5, 6], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 5, 6], is[5, 6, {1, 2, 3}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 8, 9], ab[1, 2, 3, 8]] - 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 8, 9], ab[2, 3, 5, 8]] + 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 8, 9], ab[2, 5, 8, 9]] - 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 8, 9], ab[2, 7, 8, 9]] + 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 8, 9], is[2, 3, {4, 5, 6}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 8, 9], ab[2, 3, 8, 9], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[5, 6, 8, 9], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], ab[1, 2, 5, 8]] - 
     tensor[ab[5, 6, 8, 9], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], ab[2, 3, 5, 8]] - 
     tensor[ab[5, 6, 8, 9], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], is[1, 2, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 8, 9], -(ab[4, 5, 8, 9]*ab[5, 6, 7, 8]) + 
       ab[4, 5, 7, 8]*ab[5, 6, 8, 9], is[2, 3, {4, 5, 6}, {7, 8, 9}]] + 
     tensor[ab[5, 6, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[1, 2, 3, 5]] - 
     tensor[ab[5, 6, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[1, 2, 5, 8]] - 
     tensor[ab[5, 6, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[2, 4, 5, 6]] + 
     tensor[ab[5, 6, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[2, 5, 8, 9]] + 
     tensor[ab[5, 6, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[4, 5, 6, 8]] - 
     tensor[ab[5, 6, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], ab[5, 7, 8, 9]] + 
     tensor[ab[5, 6, 8, 9], is[4, 6, {1, 2, 5}, {5, 8, 9}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[5, 6, 8, 9], 
      is[4, 6, {1, 2, 5}, {5, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] - 
     tensor[ab[5, 6, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[1, 2, 3, 5]] + 
     tensor[ab[5, 6, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 3, 5, 8]] + 
     tensor[ab[5, 6, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 4, 5, 6]] - 
     tensor[ab[5, 6, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[2, 5, 8, 9]] - 
     tensor[ab[5, 6, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[4, 5, 6, 8]] + 
     tensor[ab[5, 6, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], ab[5, 7, 8, 9]] - 
     tensor[ab[5, 6, 8, 9], is[4, 6, {2, 3, 5}, {5, 8, 9}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[5, 6, 8, 9], 
      is[4, 6, {2, 3, 5}, {5, 8, 9}], is[8, 9, {1, 2, 3}, {4, 5, 6}]] + 
     tensor[ab[5, 6, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[1, 2, 3, 8]] - 
     tensor[ab[5, 6, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[1, 2, 5, 8]] + 
     tensor[ab[5, 6, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[2, 5, 6, 8]] - 
     tensor[ab[5, 6, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[2, 7, 8, 9]] - 
     tensor[ab[5, 6, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[4, 5, 6, 8]] + 
     tensor[ab[5, 6, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], ab[5, 7, 8, 9]] + 
     tensor[ab[5, 6, 8, 9], is[7, 9, {1, 2, 8}, {5, 6, 8}], 
      is[1, 2, {4, 5, 6}, {7, 8, 9}]] - tensor[ab[5, 6, 8, 9], 
      is[7, 9, {1, 2, 8}, {5, 6, 8}], is[5, 6, {1, 2, 3}, {7, 8, 9}]] - 
     tensor[ab[5, 6, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[1, 2, 3, 8]] + 
     tensor[ab[5, 6, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 3, 5, 8]] - 
     tensor[ab[5, 6, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 5, 6, 8]] + 
     tensor[ab[5, 6, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[2, 7, 8, 9]] + 
     tensor[ab[5, 6, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[4, 5, 6, 8]] - 
     tensor[ab[5, 6, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], ab[5, 7, 8, 9]] - 
     tensor[ab[5, 6, 8, 9], is[7, 9, {2, 3, 8}, {5, 6, 8}], 
      is[2, 3, {4, 5, 6}, {7, 8, 9}]] + tensor[ab[5, 6, 8, 9], 
      is[7, 9, {2, 3, 8}, {5, 6, 8}], is[5, 6, {1, 2, 3}, {7, 8, 9}]]

